Learning Fully Convolutional Networks for Iterative Non-blind Deconvolution

In this paper, we propose a fully convolutional networks for iterative non-blind deconvolution We decompose the non-blind deconvolution problem into image denoising and image deconvolution. We train a FCNN to remove noises in the gradient domain and use the learned gradients to guide the image deconvolution step. In contrast to the existing deep neural network based methods, we iteratively deconvolve the blurred images in a multi-stage framework. The proposed method is able to learn an adaptive image prior, which keeps both local (details) and global (structures) information. Both quantitative and qualitative evaluations on benchmark datasets demonstrate that the proposed method performs favorably against state-of-the-art algorithms in terms of quality and speed.

==> figures/1itervs3iter/crop.m <==
imName = {'1_4_1iter.png','1_4_3iter.jpg'};

for i=1:2
    im = imread(imName{i});
    im = cat(3,im,im,im);
    
    h0 = 393; w0 = 775;
    hl = 60;  wl = 120;
    
    imCrop1 = im(h0:h0+hl,w0:w0+wl,:);
    imCrop1(1:2,:,1) = 255;
    imCrop1(1:2,:,2) = 0;
    imCrop1(1:2,:,3) = 0;
    imCrop1(end-1:end,:,1) = 255;
    imCrop1(end-1:end,:,2) = 0;
    imCrop1(end-1:end,:,3) = 0;
    imCrop1(:,1:2,1) = 255;
    imCrop1(:,1:2,2) = 0;
    imCrop1(:,1:2,3) = 0;
    imCrop1(:,end-1:end,1) = 255;
    imCrop1(:,end-1:end,2) = 0;
    imCrop1(:,end-1:end,3) = 0;
    
    h0 = 55;  w0 = 286;
    hl = 60;  wl = 120;
    
    imCrop2 = im(h0:h0+hl,w0:w0+wl,:);
    imCrop2(1:2,:,1) = 0;
    imCrop2(1:2,:,2) = 0;
    imCrop2(1:2,:,3) = 255;
    imCrop2(end-1:end,:,1) = 0;
    imCrop2(end-1:end,:,2) = 0;
    imCrop2(end-1:end,:,3) = 255;
    imCrop2(:,1:2,1) = 0;
    imCrop2(:,1:2,2) = 0;
    imCrop2(:,1:2,3) = 255;
    imCrop2(:,end-1:end,1) = 0;
    imCrop2(:,end-1:end,2) = 0;
    imCrop2(:,end-1:end,3) = 255;
    
    imCrop = [imCrop1,imCrop2];
    
    imwrite(imCrop,[imName{i}(1:end-4) '_crop.png'])
end

==> figures/1itervs3iter/withCrop.m <==
imName = {'1_4_1iter.png','1_4_3iter.jpg'};

for i=1:2
    im = imread(imName{i});
    im = cat(3,im,im,im);
    
    h0 = 393; w0 = 775;
    hl = 60;  wl = 120;
    
    im(h0:h0+hl,w0-1:w0+1,1) = 255;
    im(h0:h0+hl,w0-1:w0+1,2) = 0;
    im(h0:h0+hl,w0-1:w0+1,3) = 0;
    im(h0:h0+hl,w0+wl-1:w0+wl+1,1) = 255;
    im(h0:h0+hl,w0+wl-1:w0+wl+1,2) = 0;
    im(h0:h0+hl,w0+wl-1:w0+wl+1,3) = 0;
    im(h0-1:h0+1,w0:w0+wl,1) = 255;
    im(h0-1:h0+1,w0:w0+wl,2) = 0;
    im(h0-1:h0+1,w0:w0+wl,3) = 0;
    im(h0+hl-1:h0+hl+1,w0:w0+wl,1) = 255;
    im(h0+hl-1:h0+hl+1,w0:w0+wl,2) = 0;
    im(h0+hl-1:h0+hl+1,w0:w0+wl,3) = 0;
    
    h0 = 55;  w0 = 286;
    hl = 60;  wl = 120;
    
    im(h0:h0+hl,w0-1:w0+1,1) = 0;
    im(h0:h0+hl,w0-1:w0+1,2) = 0;
    im(h0:h0+hl,w0-1:w0+1,3) = 255;
    im(h0:h0+hl,w0+wl-1:w0+wl+1,1) = 0;
    im(h0:h0+hl,w0+wl-1:w0+wl+1,2) = 0;
    im(h0:h0+hl,w0+wl-1:w0+wl+1,3) = 255;
    im(h0-1:h0+1,w0:w0+wl,1) = 0;
    im(h0-1:h0+1,w0:w0+wl,2) = 0;
    im(h0-1:h0+1,w0:w0+wl,3) = 255;
    im(h0+hl-1:h0+hl+1,w0:w0+wl,1) = 0;
    im(h0+hl-1:h0+hl+1,w0:w0+wl,2) = 0;
    im(h0+hl-1:h0+hl+1,w0:w0+wl,3) = 255;
    
    imwrite(im,[imName{i}(1:end-4) '_withCrop.png'])
end

==> figures/L1vsL2/amplify.m <==
imName = {'gt_h.png','gt_w.png','L1_grad1h.png','L1_grad1w.png','L2_grad1h.png','L2_grad1w.png'};

for i=1:6
    im = imread(imName{i});
    im = double(im(1+9:end-9,1+9:end-9))/255*5;
    imwrite(im, [imName{i}(1:end-4) '_amp.png']);
end

==> figures/diffMethods3/01/test.m <==
clear all;
clc;

folder='';

im1=imread([folder 'gt.jpg']);
im2=imread([folder 'csf.png']);
im3=imread([folder 'dl.png']);
im4=imread([folder 'EPLL.png']);
im5=imread([folder 'HL.png']);
im6=imread([folder 'MLP.png']);

if size(im1,3)<3
    im1=cat(3,im1,im1,im1);
    im2=cat(3,im2,im2,im2);
    im3=cat(3,im3,im3,im3);
    im4=cat(3,im4,im4,im4);
    im5=cat(3,im5,im5,im5);
    im6=cat(3,im6,im6,im6);
end

[h1,w1,~]=size(im1);

start_x=209;start_y=86;h=50;w=120;
border=5;
patch1=im1(start_y+1:start_y+h,start_x+1:start_x+w,:);
patch2=im2(start_y+1:start_y+h,start_x+1:start_x+w,:);
patch3=im3(start_y+1:start_y+h,start_x+1:start_x+w,:);
patch4=im4(start_y+1:start_y+h,start_x+1:start_x+w,:);
patch5=im5(start_y+1:start_y+h,start_x+1:start_x+w,:);
patch6=im6(start_y+1:start_y+h,start_x+1:start_x+w,:);


im1(start_y+1-border:start_y+h+border,start_x+1-border:start_x+w+border,1)=254;
im1(start_y+1-border:start_y+h+border,start_x+1-border:start_x+w+border,2)=50;
im1(start_y+1-border:start_y+h+border,start_x+1-border:start_x+w+border,3)=0;
im1(start_y+1:start_y+h,start_x+1:start_x+w,:)=patch1;

% im2(start_y+1-border:start_y+h+border,start_x+1-border:start_x+w+border,1)=255;
% im2(start_y+1-border:start_y+h+border,start_x+1-border:start_x+w+border,2)=0;
% im2(start_y+1-border:start_y+h+border,start_x+1-border:start_x+w+border,3)=0;
% im2(start_y+1:start_y+h,start_x+1:start_x+w,:)=patch2;
% 
% im3(start_y+1-border:start_y+h+border,start_x+1-border:start_x+w+border,1)=255;
% im3(start_y+1-border:start_y+h+border,start_x+1-border:start_x+w+border,2)=0;
% im3(start_y+1-border:start_y+h+border,start_x+1-border:start_x+w+border,3)=0;
% im3(start_y+1:start_y+h,start_x+1:start_x+w,:)=patch3;
% 
% im4(start_y+1-border:start_y+h+border,start_x+1-border:start_x+w+border,1)=255;
% im4(start_y+1-border:start_y+h+border,start_x+1-border:start_x+w+border,2)=0;
% im4(start_y+1-border:start_y+h+border,start_x+1-border:start_x+w+border,3)=0;
% im4(start_y+1:start_y+h,start_x+1:start_x+w,:)=patch4;

patch1=imresize(patch1,4,'lanczos3');
patch2=imresize(patch2,4,'lanczos3');
patch3=imresize(patch3,4,'lanczos3');
patch4=imresize(patch4,4,'lanczos3');
patch5=imresize(patch5,4,'lanczos3');
patch6=imresize(patch6,4,'lanczos3');

[h2,w2,~]=size(patch1);
an1=uint8(zeros(h2+2*border,w2+2*border,3));
an2=uint8(zeros(h2+2*border,w2+2*border,3));
an3=uint8(zeros(h2+2*border,w2+2*border,3));
an4=uint8(zeros(h2+2*border,w2+2*border,3));
an5=uint8(zeros(h2+2*border,w2+2*border,3));
an6=uint8(zeros(h2+2*border,w2+2*border,3));
an1(:,:,1)=254;an1(:,:,2)=50;an1(:,:,3)=0;
an2(:,:,1)=254;an2(:,:,2)=50;an2(:,:,3)=0;
an3(:,:,1)=254;an3(:,:,2)=50;an3(:,:,3)=0;
an4(:,:,1)=254;an4(:,:,2)=50;an4(:,:,3)=0;
an5(:,:,1)=254;an5(:,:,2)=50;an5(:,:,3)=0;
an6(:,:,1)=254;an6(:,:,2)=50;an6(:,:,3)=0;

an1(border+1:border+h2,border+1:border+w2,:)=patch1;
an2(border+1:border+h2,border+1:border+w2,:)=patch2;
an3(border+1:border+h2,border+1:border+w2,:)=patch3;
an4(border+1:border+h2,border+1:border+w2,:)=patch4;
an5(border+1:border+h2,border+1:border+w2,:)=patch5;
an6(border+1:border+h2,border+1:border+w2,:)=patch6;

% [h3,w3,~]=size(an1);
% im1(h1-h3+1:h1,w1-w3+1:w1,:)=an1;
% im2(h1-h3+1:h1,w1-w3+1:w1,:)=an2;
% im3(h1-h3+1:h1,w1-w3+1:w1,:)=an3;
% im4(h1-h3+1:h1,w1-w3+1:w1,:)=an4;
% im5(h1-h3+1:h1,w1-w3+1:w1,:)=an5;
% im6(h1-h3+1:h1,w1-w3+1:w1,:)=an6;

imwrite(an1,[folder 'gt_crop.png']);
imwrite(an2,[folder 'CSF_crop.png']);
imwrite(an3,[folder 'DL_crop.png']);
imwrite(an4,[folder 'EPLL_crop.png']);
imwrite(an5,[folder 'HL_crop.png']);
imwrite(an6,[folder 'MLP_crop.png']);

imwrite(im1,[folder 'gt.png']);

==> figures/diffMethods3/02/test.m <==
clear all;
clc;

folder='';

im1=imread([folder 'gt.jpg']);
im2=imread([folder 'csf.png']);
im3=imread([folder 'dl.png']);
im4=imread([folder 'EPLL.png']);
im5=imread([folder 'HL.png']);
im6=imread([folder 'MLP.png']);

if size(im1,3)<3
    im1=cat(3,im1,im1,im1);
    im2=cat(3,im2,im2,im2);
    im3=cat(3,im3,im3,im3);
    im4=cat(3,im4,im4,im4);
    im5=cat(3,im5,im5,im5);
    im6=cat(3,im6,im6,im6);
end

[h1,w1,~]=size(im1);

start_x=226;start_y=504;h=75;w=180;
border=5;
patch1=im1(start_y+1:start_y+h,start_x+1:start_x+w,:);
patch2=im2(start_y+1:start_y+h,start_x+1:start_x+w,:);
patch3=im3(start_y+1:start_y+h,start_x+1:start_x+w,:);
patch4=im4(start_y+1:start_y+h,start_x+1:start_x+w,:);
patch5=im5(start_y+1:start_y+h,start_x+1:start_x+w,:);
patch6=im6(start_y+1:start_y+h,start_x+1:start_x+w,:);


im1(start_y+1-border:start_y+h+border,start_x+1-border:start_x+w+border,1)=254;
im1(start_y+1-border:start_y+h+border,start_x+1-border:start_x+w+border,2)=50;
im1(start_y+1-border:start_y+h+border,start_x+1-border:start_x+w+border,3)=0;
im1(start_y+1:start_y+h,start_x+1:start_x+w,:)=patch1;

% im2(start_y+1-border:start_y+h+border,start_x+1-border:start_x+w+border,1)=255;
% im2(start_y+1-border:start_y+h+border,start_x+1-border:start_x+w+border,2)=0;
% im2(start_y+1-border:start_y+h+border,start_x+1-border:start_x+w+border,3)=0;
% im2(start_y+1:start_y+h,start_x+1:start_x+w,:)=patch2;
% 
% im3(start_y+1-border:start_y+h+border,start_x+1-border:start_x+w+border,1)=255;
% im3(start_y+1-border:start_y+h+border,start_x+1-border:start_x+w+border,2)=0;
% im3(start_y+1-border:start_y+h+border,start_x+1-border:start_x+w+border,3)=0;
% im3(start_y+1:start_y+h,start_x+1:start_x+w,:)=patch3;
% 
% im4(start_y+1-border:start_y+h+border,start_x+1-border:start_x+w+border,1)=255;
% im4(start_y+1-border:start_y+h+border,start_x+1-border:start_x+w+border,2)=0;
% im4(start_y+1-border:start_y+h+border,start_x+1-border:start_x+w+border,3)=0;
% im4(start_y+1:start_y+h,start_x+1:start_x+w,:)=patch4;

patch1=imresize(patch1,4,'lanczos3');
patch2=imresize(patch2,4,'lanczos3');
patch3=imresize(patch3,4,'lanczos3');
patch4=imresize(patch4,4,'lanczos3');
patch5=imresize(patch5,4,'lanczos3');
patch6=imresize(patch6,4,'lanczos3');

[h2,w2,~]=size(patch1);
an1=uint8(zeros(h2+2*border,w2+2*border,3));
an2=uint8(zeros(h2+2*border,w2+2*border,3));
an3=uint8(zeros(h2+2*border,w2+2*border,3));
an4=uint8(zeros(h2+2*border,w2+2*border,3));
an5=uint8(zeros(h2+2*border,w2+2*border,3));
an6=uint8(zeros(h2+2*border,w2+2*border,3));
an1(:,:,1)=254;an1(:,:,2)=50;an1(:,:,3)=0;
an2(:,:,1)=254;an2(:,:,2)=50;an2(:,:,3)=0;
an3(:,:,1)=254;an3(:,:,2)=50;an3(:,:,3)=0;
an4(:,:,1)=254;an4(:,:,2)=50;an4(:,:,3)=0;
an5(:,:,1)=254;an5(:,:,2)=50;an5(:,:,3)=0;
an6(:,:,1)=254;an6(:,:,2)=50;an6(:,:,3)=0;

an1(border+1:border+h2,border+1:border+w2,:)=patch1;
an2(border+1:border+h2,border+1:border+w2,:)=patch2;
an3(border+1:border+h2,border+1:border+w2,:)=patch3;
an4(border+1:border+h2,border+1:border+w2,:)=patch4;
an5(border+1:border+h2,border+1:border+w2,:)=patch5;
an6(border+1:border+h2,border+1:border+w2,:)=patch6;

% [h3,w3,~]=size(an1);
% im1(h1-h3+1:h1,w1-w3+1:w1,:)=an1;
% im2(h1-h3+1:h1,w1-w3+1:w1,:)=an2;
% im3(h1-h3+1:h1,w1-w3+1:w1,:)=an3;
% im4(h1-h3+1:h1,w1-w3+1:w1,:)=an4;
% im5(h1-h3+1:h1,w1-w3+1:w1,:)=an5;
% im6(h1-h3+1:h1,w1-w3+1:w1,:)=an6;

imwrite(an1,[folder 'gt_crop.png']);
imwrite(an2,[folder 'CSF_crop.png']);
imwrite(an3,[folder 'DL_crop.png']);
imwrite(an4,[folder 'EPLL_crop.png']);
imwrite(an5,[folder 'HL_crop.png']);
imwrite(an6,[folder 'MLP_crop.png']);

imwrite(im1,[folder 'gt.png']);

==> figures/diffMethods3/03/test.m <==
clear all;
clc;

folder='';

im1=imread([folder 'gt.jpg']);
im2=imread([folder 'csf.png']);
im3=imread([folder 'dl.png']);
im4=imread([folder 'EPLL.png']);
im5=imread([folder 'HL.png']);
im6=imread([folder 'MLP.png']);

if size(im1,3)<3
    im1=cat(3,im1,im1,im1);
    im2=cat(3,im2,im2,im2);
    im3=cat(3,im3,im3,im3);
    im4=cat(3,im4,im4,im4);
    im5=cat(3,im5,im5,im5);
    im6=cat(3,im6,im6,im6);
end

[h1,w1,~]=size(im1);

start_x=396;start_y=78;h=75;w=180;
border=5;
patch1=im1(start_y+1:start_y+h,start_x+1:start_x+w,:);
patch2=im2(start_y+1:start_y+h,start_x+1:start_x+w,:);
patch3=im3(start_y+1:start_y+h,start_x+1:start_x+w,:);
patch4=im4(start_y+1:start_y+h,start_x+1:start_x+w,:);
patch5=im5(start_y+1:start_y+h,start_x+1:start_x+w,:);
patch6=im6(start_y+1:start_y+h,start_x+1:start_x+w,:);


im1(start_y+1-border:start_y+h+border,start_x+1-border:start_x+w+border,1)=254;
im1(start_y+1-border:start_y+h+border,start_x+1-border:start_x+w+border,2)=50;
im1(start_y+1-border:start_y+h+border,start_x+1-border:start_x+w+border,3)=0;
im1(start_y+1:start_y+h,start_x+1:start_x+w,:)=patch1;

% im2(start_y+1-border:start_y+h+border,start_x+1-border:start_x+w+border,1)=255;
% im2(start_y+1-border:start_y+h+border,start_x+1-border:start_x+w+border,2)=0;
% im2(start_y+1-border:start_y+h+border,start_x+1-border:start_x+w+border,3)=0;
% im2(start_y+1:start_y+h,start_x+1:start_x+w,:)=patch2;
% 
% im3(start_y+1-border:start_y+h+border,start_x+1-border:start_x+w+border,1)=255;
% im3(start_y+1-border:start_y+h+border,start_x+1-border:start_x+w+border,2)=0;
% im3(start_y+1-border:start_y+h+border,start_x+1-border:start_x+w+border,3)=0;
% im3(start_y+1:start_y+h,start_x+1:start_x+w,:)=patch3;
% 
% im4(start_y+1-border:start_y+h+border,start_x+1-border:start_x+w+border,1)=255;
% im4(start_y+1-border:start_y+h+border,start_x+1-border:start_x+w+border,2)=0;
% im4(start_y+1-border:start_y+h+border,start_x+1-border:start_x+w+border,3)=0;
% im4(start_y+1:start_y+h,start_x+1:start_x+w,:)=patch4;

patch1=imresize(patch1,4,'lanczos3');
patch2=imresize(patch2,4,'lanczos3');
patch3=imresize(patch3,4,'lanczos3');
patch4=imresize(patch4,4,'lanczos3');
patch5=imresize(patch5,4,'lanczos3');
patch6=imresize(patch6,4,'lanczos3');

[h2,w2,~]=size(patch1);
an1=uint8(zeros(h2+2*border,w2+2*border,3));
an2=uint8(zeros(h2+2*border,w2+2*border,3));
an3=uint8(zeros(h2+2*border,w2+2*border,3));
an4=uint8(zeros(h2+2*border,w2+2*border,3));
an5=uint8(zeros(h2+2*border,w2+2*border,3));
an6=uint8(zeros(h2+2*border,w2+2*border,3));
an1(:,:,1)=254;an1(:,:,2)=50;an1(:,:,3)=0;
an2(:,:,1)=254;an2(:,:,2)=50;an2(:,:,3)=0;
an3(:,:,1)=254;an3(:,:,2)=50;an3(:,:,3)=0;
an4(:,:,1)=254;an4(:,:,2)=50;an4(:,:,3)=0;
an5(:,:,1)=254;an5(:,:,2)=50;an5(:,:,3)=0;
an6(:,:,1)=254;an6(:,:,2)=50;an6(:,:,3)=0;

an1(border+1:border+h2,border+1:border+w2,:)=patch1;
an2(border+1:border+h2,border+1:border+w2,:)=patch2;
an3(border+1:border+h2,border+1:border+w2,:)=patch3;
an4(border+1:border+h2,border+1:border+w2,:)=patch4;
an5(border+1:border+h2,border+1:border+w2,:)=patch5;
an6(border+1:border+h2,border+1:border+w2,:)=patch6;

% [h3,w3,~]=size(an1);
% im1(h1-h3+1:h1,w1-w3+1:w1,:)=an1;
% im2(h1-h3+1:h1,w1-w3+1:w1,:)=an2;
% im3(h1-h3+1:h1,w1-w3+1:w1,:)=an3;
% im4(h1-h3+1:h1,w1-w3+1:w1,:)=an4;
% im5(h1-h3+1:h1,w1-w3+1:w1,:)=an5;
% im6(h1-h3+1:h1,w1-w3+1:w1,:)=an6;

imwrite(an1,[folder 'gt_crop.png']);
imwrite(an2,[folder 'CSF_crop.png']);
imwrite(an3,[folder 'DL_crop.png']);
imwrite(an4,[folder 'EPLL_crop.png']);
imwrite(an5,[folder 'HL_crop.png']);
imwrite(an6,[folder 'MLP_crop.png']);

imwrite(im1,[folder 'gt.png']);

==> figures/multiStage_deconv/cropBlurred.m <==
im = imread('blurred.png');
im = cat(3,im,im,im);
    
h0 = 484; w0 = 354;
hl = 60;  wl = 120;
    
imCrop1 = im(h0:h0+hl,w0:w0+wl,:);
imCrop1(1:2,:,1) = 255;
imCrop1(1:2,:,2) = 0;
imCrop1(1:2,:,3) = 0;
imCrop1(end-1:end,:,1) = 255;
imCrop1(end-1:end,:,2) = 0;
imCrop1(end-1:end,:,3) = 0;
imCrop1(:,1:2,1) = 255;
imCrop1(:,1:2,2) = 0;
imCrop1(:,1:2,3) = 0;
imCrop1(:,end-1:end,1) = 255;
imCrop1(:,end-1:end,2) = 0;
imCrop1(:,end-1:end,3) = 0;
    
h0 = 190; w0 = 373;
hl = 60;  wl = 120;
    
imCrop2 = im(h0:h0+hl,w0:w0+wl,:);
imCrop2(1:2,:,1) = 0;
imCrop2(1:2,:,2) = 0;
imCrop2(1:2,:,3) = 255;
imCrop2(end-1:end,:,1) = 0;
imCrop2(end-1:end,:,2) = 0;
imCrop2(end-1:end,:,3) = 255;
imCrop2(:,1:2,1) = 0;
imCrop2(:,1:2,2) = 0;
imCrop2(:,1:2,3) = 255;
imCrop2(:,end-1:end,1) = 0;
imCrop2(:,end-1:end,2) = 0;
imCrop2(:,end-1:end,3) = 255;
    
imCrop = [imCrop1;imCrop2];
    
imwrite(imCrop,'blurred_crop.png')

==> figures/multiStage_deconv/cropDeconv_grad.m <==
for i=1:4
    im = imread(['.\grad\deconv' num2str(i) '.png']);
    im = cat(3,im,im,im);
    
    h0 = 484; w0 = 354;
    hl = 60;  wl = 120;
    
    imCrop1 = im(h0:h0+hl,w0:w0+wl,:);
    imCrop1(1:2,:,1) = 255;
    imCrop1(1:2,:,2) = 0;
    imCrop1(1:2,:,3) = 0;
    imCrop1(end-1:end,:,1) = 255;
    imCrop1(end-1:end,:,2) = 0;
    imCrop1(end-1:end,:,3) = 0;
    imCrop1(:,1:2,1) = 255;
    imCrop1(:,1:2,2) = 0;
    imCrop1(:,1:2,3) = 0;
    imCrop1(:,end-1:end,1) = 255;
    imCrop1(:,end-1:end,2) = 0;
    imCrop1(:,end-1:end,3) = 0;
    
    h0 = 190; w0 = 373;
    hl = 60;  wl = 120;
    
    imCrop2 = im(h0:h0+hl,w0:w0+wl,:);
    imCrop2(1:2,:,1) = 0;
    imCrop2(1:2,:,2) = 0;
    imCrop2(1:2,:,3) = 255;
    imCrop2(end-1:end,:,1) = 0;
    imCrop2(end-1:end,:,2) = 0;
    imCrop2(end-1:end,:,3) = 255;
    imCrop2(:,1:2,1) = 0;
    imCrop2(:,1:2,2) = 0;
    imCrop2(:,1:2,3) = 255;
    imCrop2(:,end-1:end,1) = 0;
    imCrop2(:,end-1:end,2) = 0;
    imCrop2(:,end-1:end,3) = 255;
    
    imCrop = [imCrop1;imCrop2];
    
    imwrite(imCrop,['.\grad\deconv' num2str(i) '_crop.png'])
end

==> figures/multiStage_deconv/cropDeconv_img.m <==
for i=1:4
    im = imread(['.\img\deconv' num2str(i) '.png']);
    im = cat(3,im,im,im);
    
    h0 = 484; w0 = 354;
    hl = 60;  wl = 120;
    
    imCrop1 = im(h0:h0+hl,w0:w0+wl,:);
    imCrop1(1:2,:,1) = 255;
    imCrop1(1:2,:,2) = 0;
    imCrop1(1:2,:,3) = 0;
    imCrop1(end-1:end,:,1) = 255;
    imCrop1(end-1:end,:,2) = 0;
    imCrop1(end-1:end,:,3) = 0;
    imCrop1(:,1:2,1) = 255;
    imCrop1(:,1:2,2) = 0;
    imCrop1(:,1:2,3) = 0;
    imCrop1(:,end-1:end,1) = 255;
    imCrop1(:,end-1:end,2) = 0;
    imCrop1(:,end-1:end,3) = 0;
    
    h0 = 190; w0 = 373;
    hl = 60;  wl = 120;
    
    imCrop2 = im(h0:h0+hl,w0:w0+wl,:);
    imCrop2(1:2,:,1) = 0;
    imCrop2(1:2,:,2) = 0;
    imCrop2(1:2,:,3) = 255;
    imCrop2(end-1:end,:,1) = 0;
    imCrop2(end-1:end,:,2) = 0;
    imCrop2(end-1:end,:,3) = 255;
    imCrop2(:,1:2,1) = 0;
    imCrop2(:,1:2,2) = 0;
    imCrop2(:,1:2,3) = 255;
    imCrop2(:,end-1:end,1) = 0;
    imCrop2(:,end-1:end,2) = 0;
    imCrop2(:,end-1:end,3) = 255;
    
    imCrop = [imCrop1;imCrop2];
    
    imwrite(imCrop,['.\img\deconv' num2str(i) '_crop.png'])
end

==> figures/multiStage_deconv/cropGt.m <==
im = imread('gt.png');
im = cat(3,im,im,im);
    
h0 = 484; w0 = 354;
hl = 60;  wl = 120;
    
imCrop1 = im(h0:h0+hl,w0:w0+wl,:);
imCrop1(1:2,:,1) = 255;
imCrop1(1:2,:,2) = 0;
imCrop1(1:2,:,3) = 0;
imCrop1(end-1:end,:,1) = 255;
imCrop1(end-1:end,:,2) = 0;
imCrop1(end-1:end,:,3) = 0;
imCrop1(:,1:2,1) = 255;
imCrop1(:,1:2,2) = 0;
imCrop1(:,1:2,3) = 0;
imCrop1(:,end-1:end,1) = 255;
imCrop1(:,end-1:end,2) = 0;
imCrop1(:,end-1:end,3) = 0;
    
h0 = 190; w0 = 373;
hl = 60;  wl = 120;
    
imCrop2 = im(h0:h0+hl,w0:w0+wl,:);
imCrop2(1:2,:,1) = 0;
imCrop2(1:2,:,2) = 0;
imCrop2(1:2,:,3) = 255;
imCrop2(end-1:end,:,1) = 0;
imCrop2(end-1:end,:,2) = 0;
imCrop2(end-1:end,:,3) = 255;
imCrop2(:,1:2,1) = 0;
imCrop2(:,1:2,2) = 0;
imCrop2(:,1:2,3) = 255;
imCrop2(:,end-1:end,1) = 0;
imCrop2(:,end-1:end,2) = 0;
imCrop2(:,end-1:end,3) = 255;
    
imCrop = [imCrop1;imCrop2];
    
imwrite(imCrop,'gt_crop.png')

==> figures/multiStage_deconv/withCropBlurred.m <==
im = imread('blurred.png');
im = cat(3,im,im,im);

h0 = 484; w0 = 354;
hl = 60;  wl = 120;

im(h0:h0+hl,w0-1:w0+1,1) = 255;
im(h0:h0+hl,w0-1:w0+1,2) = 0;
im(h0:h0+hl,w0-1:w0+1,3) = 0;
im(h0:h0+hl,w0+wl-1:w0+wl+1,1) = 255;
im(h0:h0+hl,w0+wl-1:w0+wl+1,2) = 0;
im(h0:h0+hl,w0+wl-1:w0+wl+1,3) = 0;
im(h0-1:h0+1,w0:w0+wl,1) = 255;
im(h0-1:h0+1,w0:w0+wl,2) = 0;
im(h0-1:h0+1,w0:w0+wl,3) = 0;
im(h0+hl-1:h0+hl+1,w0:w0+wl,1) = 255;
im(h0+hl-1:h0+hl+1,w0:w0+wl,2) = 0;
im(h0+hl-1:h0+hl+1,w0:w0+wl,3) = 0;

h0 = 190; w0 = 373;
hl = 60;  wl = 120;

im(h0:h0+hl,w0-1:w0+1,1) = 0;
im(h0:h0+hl,w0-1:w0+1,2) = 0;
im(h0:h0+hl,w0-1:w0+1,3) = 255;
im(h0:h0+hl,w0+wl-1:w0+wl+1,1) = 0;
im(h0:h0+hl,w0+wl-1:w0+wl+1,2) = 0;
im(h0:h0+hl,w0+wl-1:w0+wl+1,3) = 255;
im(h0-1:h0+1,w0:w0+wl,1) = 0;
im(h0-1:h0+1,w0:w0+wl,2) = 0;
im(h0-1:h0+1,w0:w0+wl,3) = 255;
im(h0+hl-1:h0+hl+1,w0:w0+wl,1) = 0;
im(h0+hl-1:h0+hl+1,w0:w0+wl,2) = 0;
im(h0+hl-1:h0+hl+1,w0:w0+wl,3) = 255;


imwrite(im, 'blurredWithCrop.png')

==> figures/multiStage_deconv/withCropGradDeconv4.m <==
im = imread('.\grad\deconv4.png');
im = cat(3,im,im,im);

h0 = 484; w0 = 354;
hl = 60;  wl = 120;

im(h0:h0+hl,w0-1:w0+1,1) = 255;
im(h0:h0+hl,w0-1:w0+1,2) = 0;
im(h0:h0+hl,w0-1:w0+1,3) = 0;
im(h0:h0+hl,w0+wl-1:w0+wl+1,1) = 255;
im(h0:h0+hl,w0+wl-1:w0+wl+1,2) = 0;
im(h0:h0+hl,w0+wl-1:w0+wl+1,3) = 0;
im(h0-1:h0+1,w0:w0+wl,1) = 255;
im(h0-1:h0+1,w0:w0+wl,2) = 0;
im(h0-1:h0+1,w0:w0+wl,3) = 0;
im(h0+hl-1:h0+hl+1,w0:w0+wl,1) = 255;
im(h0+hl-1:h0+hl+1,w0:w0+wl,2) = 0;
im(h0+hl-1:h0+hl+1,w0:w0+wl,3) = 0;

h0 = 190; w0 = 373;
hl = 60;  wl = 120;

im(h0:h0+hl,w0-1:w0+1,1) = 0;
im(h0:h0+hl,w0-1:w0+1,2) = 0;
im(h0:h0+hl,w0-1:w0+1,3) = 255;
im(h0:h0+hl,w0+wl-1:w0+wl+1,1) = 0;
im(h0:h0+hl,w0+wl-1:w0+wl+1,2) = 0;
im(h0:h0+hl,w0+wl-1:w0+wl+1,3) = 255;
im(h0-1:h0+1,w0:w0+wl,1) = 0;
im(h0-1:h0+1,w0:w0+wl,2) = 0;
im(h0-1:h0+1,w0:w0+wl,3) = 255;
im(h0+hl-1:h0+hl+1,w0:w0+wl,1) = 0;
im(h0+hl-1:h0+hl+1,w0:w0+wl,2) = 0;
im(h0+hl-1:h0+hl+1,w0:w0+wl,3) = 255;


imwrite(im, '.\grad\deconv4WithCrop.png')

==> figures/multiStage_deconv/withCropGt.m <==
im = imread('gt.png');
im = cat(3,im,im,im);

h0 = 484; w0 = 354;
hl = 60;  wl = 120;

im(h0:h0+hl,w0-1:w0+1,1) = 255;
im(h0:h0+hl,w0-1:w0+1,2) = 0;
im(h0:h0+hl,w0-1:w0+1,3) = 0;
im(h0:h0+hl,w0+wl-1:w0+wl+1,1) = 255;
im(h0:h0+hl,w0+wl-1:w0+wl+1,2) = 0;
im(h0:h0+hl,w0+wl-1:w0+wl+1,3) = 0;
im(h0-1:h0+1,w0:w0+wl,1) = 255;
im(h0-1:h0+1,w0:w0+wl,2) = 0;
im(h0-1:h0+1,w0:w0+wl,3) = 0;
im(h0+hl-1:h0+hl+1,w0:w0+wl,1) = 255;
im(h0+hl-1:h0+hl+1,w0:w0+wl,2) = 0;
im(h0+hl-1:h0+hl+1,w0:w0+wl,3) = 0;

h0 = 190; w0 = 373;
hl = 60;  wl = 120;

im(h0:h0+hl,w0-1:w0+1,1) = 0;
im(h0:h0+hl,w0-1:w0+1,2) = 0;
im(h0:h0+hl,w0-1:w0+1,3) = 255;
im(h0:h0+hl,w0+wl-1:w0+wl+1,1) = 0;
im(h0:h0+hl,w0+wl-1:w0+wl+1,2) = 0;
im(h0:h0+hl,w0+wl-1:w0+wl+1,3) = 255;
im(h0-1:h0+1,w0:w0+wl,1) = 0;
im(h0-1:h0+1,w0:w0+wl,2) = 0;
im(h0-1:h0+1,w0:w0+wl,3) = 255;
im(h0+hl-1:h0+hl+1,w0:w0+wl,1) = 0;
im(h0+hl-1:h0+hl+1,w0:w0+wl,2) = 0;
im(h0+hl-1:h0+hl+1,w0:w0+wl,3) = 255;


imwrite(im, 'gtWithCrop.png')

==> figures/multiStage_deconv/withCropImgDeconv4.m <==
im = imread('.\img\deconv4.png');
im = cat(3,im,im,im);

h0 = 484; w0 = 354;
hl = 60;  wl = 120;

im(h0:h0+hl,w0-1:w0+1,1) = 255;
im(h0:h0+hl,w0-1:w0+1,2) = 0;
im(h0:h0+hl,w0-1:w0+1,3) = 0;
im(h0:h0+hl,w0+wl-1:w0+wl+1,1) = 255;
im(h0:h0+hl,w0+wl-1:w0+wl+1,2) = 0;
im(h0:h0+hl,w0+wl-1:w0+wl+1,3) = 0;
im(h0-1:h0+1,w0:w0+wl,1) = 255;
im(h0-1:h0+1,w0:w0+wl,2) = 0;
im(h0-1:h0+1,w0:w0+wl,3) = 0;
im(h0+hl-1:h0+hl+1,w0:w0+wl,1) = 255;
im(h0+hl-1:h0+hl+1,w0:w0+wl,2) = 0;
im(h0+hl-1:h0+hl+1,w0:w0+wl,3) = 0;

h0 = 190; w0 = 373;
hl = 60;  wl = 120;

im(h0:h0+hl,w0-1:w0+1,1) = 0;
im(h0:h0+hl,w0-1:w0+1,2) = 0;
im(h0:h0+hl,w0-1:w0+1,3) = 255;
im(h0:h0+hl,w0+wl-1:w0+wl+1,1) = 0;
im(h0:h0+hl,w0+wl-1:w0+wl+1,2) = 0;
im(h0:h0+hl,w0+wl-1:w0+wl+1,3) = 255;
im(h0-1:h0+1,w0:w0+wl,1) = 0;
im(h0-1:h0+1,w0:w0+wl,2) = 0;
im(h0-1:h0+1,w0:w0+wl,3) = 255;
im(h0+hl-1:h0+hl+1,w0:w0+wl,1) = 0;
im(h0+hl-1:h0+hl+1,w0:w0+wl,2) = 0;
im(h0+hl-1:h0+hl+1,w0:w0+wl,3) = 255;


imwrite(im, '.\img\deconv4WithCrop.png')
